MOBSTER: Identifying Candidate Magnetic O Stars through Rotational Modulation of TESS Photometry

Being relatively rare, the properties of magnetic O stars are not fully understood. To date fewer than a dozen of these stars have been confirmed, making any inference of their global properties uncertain due to small number statistics. To better understand these objects it is necessary to increase the known sample. The MOBSTER collaboration aims to do this by identifying candidate magnetic O, B, and A stars from the identification of rotational modulation in high-precision photometry from the Transiting Exoplanet Survey Satellite (TESS). Here we discuss the collaboration's efforts to detect rotational modulation in TESS targets to identify candidate magnetic O stars for future spectropolarimetric observations.

==> make-ptapap-doc.sh <==
#! /bin/sh

filename=$1

pdflatex ${filename} 
bibtex ${filename}
pdflatex ${filename}
pdflatex ${filename}

